ASU at TextGraphs 2019 Shared Task: Explanation ReGeneration using Language Models and Iterative Re-Ranking

In this work we describe the system from Natural Language Processing group at Arizona State University for the TextGraphs 2019 Shared Task. The task focuses on Explanation Regeneration, an intermediate step towards general multi-hop inference on large graphs. Our approach consists of modeling the explanation regeneration task as a \textit{learning to rank} problem, for which we use state-of-the-art language models and explore dataset preparation techniques. We utilize an iterative re-ranking based approach to further improve the rankings. Our system secured 2nd rank in the task with a mean average precision (MAP) of 41.3\% on the test set.

==> algo.py <==
def iterative_rerank(initial_reranked,hypothesis,depth_of_iteration):    
    total_len = len(initial_reranked)
    result=initial_reranked[0]  # Put the first in result
    currentfact = initial_reranked[0][1]
    currenttoprelevance = initial_reranked[0][0]
    information_map_numerator = {} 
    information_map_denominator = {}
    while len(result)< depth_of_iteration:
        temp = []
        for fact,fact_relevance in initial_reranked[0:N]:
            numerinfo = information_map_n.get(tup[1],0)
            denominfo = information_map_d.get(tup[1],0)
            similarity_with_topfact = cosine_similarity(currentfact,fact)
            relevance_score = currenttoprelevance
            numerinfo += similarity_with_tup*relevance_score
            denominfo += fact_score
            information_map_n[tup[1]]=numerinfo
            information_map_d[tup[1]]=denominfo
            information = numerinfo/denominfo # Weighted Sum 
            similarity_with_hypothesis = cosine_similarity(hypothesis,fact)
            final_score = information * similarity_with_hypothesis # Final Score
            temp.append([fact,final_score])
        sorted_x = sorted(temp,reverse=True) #ascending order
        chosen_fact,chosen_fact_relevance = sorted_x[0] # Choose Top Fact
        result.append(chosen_fact)
        src.remove(chosen_fact)
        currentfact = chosen_fact
        currenttoprelevance = chosen_fact_relevance
    result.extend(src)
    return list(result)
